Bijections Between {\L}ukasiewicz Walks and Generalized Tandem Walks

In this article, we study the enumeration by length of several walk models on the square lattice. We obtain bijections between walks in the upper half-plane returning to the $x$-axis and walks in the quarter plane. A recent work by Bostan, Chyzak, and Mahboubi has given a bijection for models using small north, west, and south-east steps. We adapt and generalize it to a bijection between half-plane walks using those three steps in two colours and a quarter-plane model over the symmetrized step set consisting of north, north-west, west, south, south-east, and east. We then generalize our bijections to certain models with large steps: for given $p\geq1$, a bijection is given between the half-plane and quarter-plane models obtained by keeping the small south-east step and replacing the two steps north and west of length 1 by the $p+1$ steps of length $p$ in directions between north and west. This model is close to, but distinct from, the model of generalized tandem walks studied by Bousquet-M\'elou, Fusy, and Raschel.

==> anc/genwalks.jl <==
#= Copyright (c) Frédéric Chyzak, 2020.

   This file is distributed under the license CC BY 4.0,
   https://creativecommons.org/licenses/by/4.0/. =#

#= Implementation of the transducer algorithms for general p >= 1. =#

#= Both Łukasiewicz and tandem walks are encoded as Array's of Int's, as the
   sequence of vertical displacements. =#

#= Stacks, with top element placed in front. Used for H.
   E.g., push!(push!(push!(nil, a), b), c) denotes the stack with c on top. =#
nil = []
function empty(l) return l == [] end


#= One step forward (LR process).
   Input:  (𝜇, H_L, v_L)
   Output: (H_R, v_R, \bar 𝜇) =#
function forward(p, mu, H, v)
  if mu > p || mu < -1 error("forbidden value for mu") end
  if mu == p return (H, v+p, p) end
  if mu >= 0
    if v == 0 return (H, mu, p) end
    return (push!(H, [mu, 0]), v-1, -1)
  end
  #= mu == -1 =#
  if v == 0
    if empty(H) error("not a recognizable word") end
    a = pop!(H)
    l, m = a[1], a[2]
    return (H, l, p-m-1)
  end
  #= v >= 1 =#
  if empty(H) return (nil, v-1, -1) end
  a = pop!(H)
  l, m = a[1], a[2]
  if l+m == p-1 return (H, v+l, p-m-1) end
  return (push!(H, [l, m+1]), v-1, -1)
end

function forward_all(p, w)
  ww = Dict()
  H, v = nil, 0
  for i in 1:length(w) H, v, ww[i] = forward(p, w[i], H, v) end
  if ! empty(H) || v != 0 error("not a recognizable word") end
  return [ww[i] for i=1:length(w)]
end

#= One step backward (RL process).
   Input:  (H_R, v_R, \bar 𝜇)
   Output: (𝜇, H_L, v_L) =#
function backward(p, H, v, mu)
  if mu > p || mu < -1 error("forbidden value for mu") end
  if mu == p
    if v < p return (v, H, 0) end
    return (p, H, v-p)
  end
  if mu >= 0
    m = p-mu-1
    if v <= mu return (-1, push!(H, [v, m]), 0) end
    return (-1, push!(H, [mu, m]), v-mu)
  end
  if empty(H) return (-1, nil, v+1) end
  a = pop!(H)
  l, m = a[1], a[2]
  if m == 0 return (l, H, v+1) end
  return (-1, push!(H, [l, m-1]), v+1)
end

#= w is \bar w, ww is w. =#
function backward_all(p, w)
  ww = Dict()
  lw = length(w)
  H, v = nil, 0
  for i = 1:lw ww[lw+1-i], H, v = backward(p, H, v, w[lw+1-i]) end
  if ! empty(H) || v != 0 error("not a recognizable word") end
  [ww[i] for i=1:lw]
end

#= Our p-Lukasiewicz words are the (0, p)-restricted Lukasiewicz paths
   in BrakIlievPrellberg-2011-IFA. Motzkin words are 1-Lukasiewicz words. =#

#= Test that w is Łukasiewicz. =#
function test_lukasiewicz(p, w)
  s = 0
  for i = 1:length(w)
    if w[i] > p || w[i] < -1 return false end
    s += w[i]
    if s < 0 return false end
  end
  return s == 0
end

#= Test that w remains in the quarter plane. =#
function test_quarter(p, w)
  x = y = 0
  for i = 1:length(w)
    x += w[i][1]
    y += w[i][2]
    if x < 0 || y < 0 return false end
  end
  return true
end

#= p == 1 =#
#= A Motzkin word and the Yamanouchi word under the bijection. =#
mw = [1, -1, 1, 1, -1, -1, 0, 0, 1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 1, -1, 0, 0]
yw = [1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 2, 3, 2, 3, 1, 1, 3, 2, 1, 1, 2, 1, 1]
#
println("Motzkin word: ", mw)
println(test_lukasiewicz(1, mw))
tw = forward_all(1, mw)
println("1-Tandem word: ", tw)
if map(n -> if n == -1; 2 elseif n == 0; 3 else n end, tw) == yw
  println("okay") else error("fail with Motzkin word: ", tw)
end
#
res = backward_all(1, tw)
if res == mw println("okay") else error("fail with 1-tandem word: ", res) end

#= p == 5 =#
#= A (0,5)-restricted Łukasiewicz word. =#
lw = [5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
println("5-Łukasiewicz word: ", lw)
println(test_lukasiewicz(5, lw))
pw = forward_all(5, lw)
println("5-Tandem word: ", pw)
res = map(n -> if n == -1; [1,-1] else [n-5,n] end, pw)
res = test_quarter(5, res)
println(sum(res))
#
res = backward_all(5, pw)
if res == lw println("okay") else error("fail with p-tandem word: ", res) end


==> anc/genwalks.mpl <==
(* Copyright (c) Frédéric Chyzak, 2020.

   This file is distributed under the license CC BY 4.0,
   https://creativecommons.org/licenses/by/4.0/. *)

(* Implementation of the transducer algorithms for general p >= 1. *)

(* Both Łukasiewicz and tandem walks are encoded as Array's of Int's, as the
   sequence of vertical displacements. *)

(* Stacks, with top element placed in front. Used for H.
   E.g., push!(push!(push!(nil, a), b), c) denotes the stack with c on top. *)
nil := []:
empty := proc(l, $) return evalb(l = []) end:
cons := proc(h, q, $) return [h, q] end:
dest := proc(l, $)
  if empty(l) then error "empty list" fi;
  return op(l)
end:
size := proc(l, $)
  local h, q;
  if empty(l) then return 0 fi;
  h, q := dest(l);
  return procname(q) + 1
end:


(* One step forward (LR process).
   Input:  (𝜇, H_L, v_L)
   Output: (H_R, v_R, \bar 𝜇) *)
forward := proc(p, mu, H, v, $)
  local a, HH, l, m;
  if mu > p or mu < -1 then error "forbidden value for mu" fi;
  if mu = p then return (H, v+p, p) fi;
  if mu >= 0 then
    if v = 0 then return (H, mu, p) fi;
    return (cons([mu, 0], H), v-1, -1)
  fi;
  (* mu = -1 *)
  if v = 0 then
    if empty(H) then error "not a recognizable word" fi;
    a, HH := dest(H);
    l, m := op(a);
    return (HH, l, p-m-1)
  fi;
  (* v >= 1 *)
  if empty(H) then return (nil, v-1, -1) fi;
  a, HH := dest(H);
  l, m := op(a);
  if l+m = p-1 then return (HH, v+l, p-m-1) fi;
  return (cons([l, m+1], HH), v-1, -1)
end:

forward_all := proc(p, w, $)
  local H := nil, v := 0, i, ww;
  for i to nops(w) do H, v, ww[i] := forward(p, w[i], H, v) od;
  if not empty(H) or v <> 0 then error "not a recognizable word" fi;
  [seq(ww[i], i=1..nops(w))]
end:

(* One step backward (RL process).
   Input:  (H_R, v_R, \bar 𝜇)
   Output: (𝜇, H_L, v_L) *)
backward := proc(p, H, v, mu, $)
  local a, HH, l, m;
  if mu > p or mu < -1 then error "forbidden value for mu" fi;
  if mu = p then
    if v < p then return (v, H, 0) fi;
    return (p, H, v-p)
  fi;
  if mu >= 0 then
    m := p-mu-1;
    if v <= mu then return (-1, cons([v, m], H), 0) fi;
    return (-1, cons([mu, m], H), v-mu)
  fi;
  if empty(H) then return (-1, nil, v+1) fi;
  a, HH := dest(H);
  l, m := op(a);
  if m = 0 then return (l, HH, v+1) fi;
  return (-1, cons([l, m-1], HH), v+1)
end:

(* w is \bar w, ww is w. *)
backward_all := proc(p, w, $)
  local H := nil, v := 0, i, ww;
  for i from nops(w) to 1 by -1 do ww[i], H, v := backward(p, H, v, w[i]) od;
  if not empty(H) or v <> 0 then error "not a recognizable word" fi;
  [seq(ww[i], i=1..nops(w))]
end:

(* Our p-Lukasiewicz words are the (0, p)-restricted Lukasiewicz paths
   in BrakIlievPrellberg-2011-IFA. Motzkin words are 1-Lukasiewicz words. *)

(* Test that w is Łukasiewicz. *)
test_lukasiewicz := proc(p, w, $)
  local i;
  for i to nops(w) do
    if w[i] > p or w[i] < -1 then return false fi;
    if `+`(op(1..i, w)) < 0 then return false fi
  od;
  return evalb(convert(w, `+`) = 0)
end:

(* Test that w remains in the quarter plane. *)
test_quarter := proc(p, w, $)
  local i, s;
  for i to nops(w) do
    s := `+`(op(1..i, w));
    if s[1] < 0 or s[2] < 0 then return false fi
  od;
  return true
end:

(* p = 1 *)
(* A Motzkin word and the Yamanouchi word under the bijection. *)
mw := [1, -1, 1, 1, -1, -1, 0, 0, 1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 1, -1, 0, 0];
yw := [1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 2, 3, 2, 3, 1, 1, 3, 2, 1, 1, 2, 1, 1];
test_lukasiewicz(1, mw);
tw := forward_all(1, mw);
if subs({-1=2, 0=3}, tw) = yw then okay else "fail with Motzkin word:", tw fi;
#
backward_all(1, tw);
if % = mw then okay else "fail with 1-tandem word:", % fi;

(* p = 5 *)
(* A (0,5)-restricted Łukasiewicz word. *)
lw := [5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1];
test_lukasiewicz(5, lw);
pw := forward_all(5, lw);
subs({-1=[1,-1], seq(i=[i-5,i], i=0..5)}, pw);
test_quarter(5, %);
convert(%%, `+`);
#
backward_all(5, pw);
if % = lw then okay else "fail with p-tandem word:", % fi;


==> anc/genwalks.out <==
Motzkin word: [1, -1, 1, 1, -1, -1, 0, 0, 1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 1, -1, 0, 0]
true
1-Tandem word: [1, -1, 1, 1, -1, -1, 1, 1, 1, 1, -1, 1, -1, 0, -1, 0, 1, 1, 0, -1, 1, 1, -1, 1, 1]
okay
okay
5-Łukasiewicz word: [5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
true
5-Tandem word: [5, -1, -1, -1, -1, -1, 3, -1, -1, 3, -1, 4, 5, -1, -1, -1, -1, 4, -1, -1, -1]
1
okay


==> anc/pwalks.jl <==
#= Copyright (c) Frédéric Chyzak, 2020.

   This file is distributed under the license CC BY 4.0,
   https://creativecommons.org/licenses/by/4.0/. =#

info = true
function message(o :: Any)
  if info println("info: ", o) end
end

#= Both p-Łukasiewicz and p-tandem walks are encoded as Array's of Int's, as the
   sequence of vertical displacements. However, during the raising algorithm,
   the alphabet for Łukasiewicz is augmented into triples of integers, of the
   form (letter, raisability, modality). =#

function tandem_of_łukasiewicz(:: Type{Val{:transducer}},
                               p :: Int, L :: Array{Int, 1})
  n = length(L)
  T = Array{Int}(undef, n)
  hist = (box = Array{Int}(undef, n),
          H = Array{Array{Tuple{Int,Int}}}(undef, n),
          v = Array{Int}(undef, n))
  H = Tuple{Int,Int}[]
  v = 0
  for i = 1:n
    if L[i] == p  # (T1)
      hist.box[i] = 1
      v += p
      T[i] = p
    elseif L[i] >= 0 && v == 0  # (T2)
      hist.box[i] = 2
      v = L[i]
      T[i] = p
    elseif L[i] == -1 && H != [] && v == 0  # (T3)
      hist.box[i] = 3
      l,m = pop!(H)
      v = l
      T[i] = p-m-1
    elseif L[i] == -1 && H != [] && v > 0  # (T4) or (T6)
      l,m = pop!(H)
      if l+m == p-1
        hist.box[i] = 4
        v += l
        T[i] = p-m-1
      elseif l+m < p-1
        hist.box[i] = 6
        push!(H, (l,m+1))
        v -= 1
        T[i] = -1
      else error("bug")
      end
    elseif L[i] >= 0 && v > 0  # (T5)
      hist.box[i] = 5
      push!(H, (L[i],0))
      v -= 1
      T[i] = -1
    elseif L[i] == -1 && H == [] && v > 0  # (T7)
      hist.box[i] = 7
      v -= 1
      T[i] = -1
    elseif L[i] == -1 && H == [] && v == 0  # (T8)
      error("not a Łukasiewicz walk")
    else error("bug")
    end
    hist.H[i] = copy(H)
    hist.v[i] = v
  end
  return (T, hist)
end

function łukasiewicz_of_tandem(:: Type{Val{:transducer}},
                               p :: Int, T :: Array{Int, 1})
  n = length(T)
  L = Array{Int}(undef, n)
  hist = (box = Array{Int}(undef, n),
          H = Array{Array{Tuple{Int,Int}}}(undef, n),
          v = Array{Int}(undef, n))
  H = Tuple{Int,Int}[]
  v = 0
  for rev_i = 1:n
    i = n+1-rev_i
    if T[i] == p && v >= p  # (inv. T1)
      hist.box[i] = 1
      v -= p
      L[i] = p
    elseif T[i] == p && v < p  # (inv. T2)
      hist.box[i] = 2
      q = v
      v = 0
      L[i] = q
    elseif T[i] >= 0  # (inv. T3 or T4)
      m = p-T[i]-1
      if v <= T[i]
        hist.box[i] = 3
        push!(H, (v,m))
        v = 0
      else
        hist.box[i] = 4
        push!(H, (T[i],m))
        v -= T[i]
      end
      L[i] = -1
    elseif T[i] == -1  # (inv. T5 or T6 or T7)
      v += 1
      if H == []
        hist.box[i] = 7
        L[i] = -1
      else
        l,m = pop!(H)
        if m > 0
          hist.box[i] = 6
          push!(H, (l,m-1))
          L[i] = -1
        else
          hist.box[i] = 5
          L[i] = l
        end
      end
    else error("bug")
    end
    hist.H[i] = copy(H)
    hist.v[i] = v
  end
  return (L, hist)
end

function łukasiewicz_of_tandem(:: Type{Val{:raising}},
                               p :: Int, T :: Array{Int, 1})
  local mu, j, t
  n = length(T)
  hist = (case = Array{String}(undef, n),
          L = Array{Array{Tuple{Int,Int,Int}}}(undef, n))
  L = Array{Tuple{Int,Int,Int}}(undef, n)
  for i = 1:n
    if T[i] == p  # case (a)
      hist.case[i] = "a "
      L[i] = (0, p, 0)
    elseif T[i] == -1  # case (b)
      k = i
      while true
        k -= 1
        mu, j, t = L[k]
        if j > 0 && t >= 0 break end
      end
      if t == 0
        hist.case[i] = "b1"
        L[k] = (mu+1, j-1, 0)
        L[i] = (-1, 1, -1)
      else
        hist.case[i] = "b2"
        L[k - t] = (L[k-t][1]+1, 0, -1)
        L[k] = (mu, j-1, t)
        L[i] = (-1, 1, -1)
      end
    elseif T[i] < p  # case (c)
      hist.case[i] = "c "
      k = i
      for l = 1:p-T[i]
        while true
          k -= 1
          mu, j, t = L[k]
          if j > 0 && t == -1 break end
        end
        L[k] = (L[k][1], 0, -1)
      end
      L[k] = (mu+1, 0, -1)
      L[i] = (-1, T[i], i-k)
    else error("bug")
    end
    hist.L[i] = L[1:i]
  end
  L = [L[i][1] for i = 1:n]
  return (L, hist)
end

compact_step(q) = q < 0 ? "D" : "$q"
compact_modality(q) = q < 0 ? "-" : "$q"
compact_pair(p) = "$(p[1])$(p[2])"
compact_augm(p) = "$(compact_modality(p[1])),$(compact_modality(p[2]))"
function compact_stack(H, o :: Int)
  k = length(H)-o
  return k == 0 ? "--" : (k < 0 ? "  " : compact_pair(H[]))
end

function tester(msg :: String, p :: Int, L :: Array{Int, 1}, T :: Array{Int, 1})
  println("\n", msg, ":")
  println("L = ", L)
  println("T = ", T)
  n = length(L)

  # Check bijection by transducers on this example.

  T_of_L_by_tr, hist = tandem_of_łukasiewicz(Val{:transducer}, p, L)
  print("in "); for i = 1:n print("    $(compact_step(L[i]))") end; println()
  print("box"); for i = 1:n print("   T$(hist.box[i])") end; println()
  for o = 0:maximum(map(length, hist.H))
    print(o == 0 ? "H  --" : "     "); for i = 1:n print("   $(compact_stack(hist.H[i],o))") end; println()
  end
  print("v   0"); for i = 1:n print("    $(hist.v[i])") end; println()
  print("out"); for i = 1:n print("    $(compact_step(T_of_L_by_tr[i]))") end; println()
  println("correct tandem_of_łukasiewicz by transducer = ", T_of_L_by_tr == T)

  L_of_T_by_tr, hist = łukasiewicz_of_tandem(Val{:transducer}, p, T)
  print("in "); for i = 1:n print("    $(compact_step(T[i]))") end; println()
  print("box"); for i = 1:n print("   T$(hist.box[i])") end; println()
  for o = 0:maximum(map(length, hist.H))
    print(o == 0 ? "H" : " "); for i = 1:n print("   $(compact_stack(hist.H[i],o))") end; println(o == 0 ? "  --" : "    ")
  end
  print("v"); for i = 1:n print("    $(hist.v[i])") end; println("   0")
  print("out"); for i = 1:n print("    $(compact_step(L_of_T_by_tr[i]))") end; println()
  println("correct łukasiewicz_of_tandem by transducer = ", L_of_T_by_tr == L)

  # Check that raising is consistent with transducer on this example.

  L_of_T_by_raising, hist = łukasiewicz_of_tandem(Val{:raising}, p, T)
  print("in "); for i = 1:n print("    $(compact_step(T[i]))") end; println()
  print("case"); for i = 1:n print("   $(hist.case[i])") end; println()
  for i = 1:n
    print("    "); for j = 1:i print("  $(compact_augm(hist.L[i][j][2:3]))") end; println()
  print("   "); for j = 1:i print("    $(compact_step(hist.L[i][j][1]))") end; println()
  end
  print("out"); for i = 1:n print("    $(compact_step(L_of_T_by_raising[i]))") end; println()
  println("correct łukasiewicz_of_tandem by raising = ", L_of_T_by_raising == L)
end


tester(
  "Example 3 of the paper",
  5,
  [5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1],
  [5, -1, -1, -1, -1, -1, 3, -1, -1, 3, -1, 4, 5, -1, -1, -1, -1, 4, -1, -1, -1])

tester(
  "Karen's big_raising_example",
  3,
  [2, 1, -1, 1, -1, -1, -1],
  [3, -1, -1, 3, 1, -1, -1]
)


==> anc/pwalks.out <==

Example 3 of the paper:
L = [5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
T = [5, -1, -1, -1, -1, -1, 3, -1, -1, 3, -1, 4, 5, -1, -1, -1, -1, 4, -1, -1, -1]
in     5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    3    D    D    D    D
box   T1   T7   T7   T7   T5   T6   T3   T5   T6   T3   T5   T3   T2   T7   T7   T7   T5   T3   T7   T7   T7
H  --   --   --   --   --   20   21   --   10   11   --   00   --   --   --   --   --   30   --   --   --   --
                            --   --        --   --        --                            --                    
v   0    5    4    3    2    1    0    2    1    0    1    0    0    4    3    2    1    0    3    2    1    0
out    5    D    D    D    D    D    3    D    D    3    D    4    5    D    D    D    D    4    D    D    D
correct tandem_of_łukasiewicz by transducer = true
in     5    D    D    D    D    D    3    D    D    3    D    4    5    D    D    D    D    4    D    D    D
box   T1   T7   T7   T7   T5   T6   T3   T5   T6   T3   T5   T3   T2   T7   T7   T7   T5   T3   T7   T7   T7
H   --   --   --   --   --   20   21   --   10   11   --   00   --   --   --   --   --   30   --   --   --  --
                             --   --        --   --        --                            --                   
v    0    5    4    3    2    1    0    2    1    0    1    0    0    4    3    2    1    0    3    2    1   0
out    5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    3    D    D    D    D
correct łukasiewicz_of_tandem by transducer = true
in     5    D    D    D    D    D    3    D    D    3    D    4    5    D    D    D    D    4    D    D    D
case   a    b1   b1   b1   b1   b1   c    b2   b2   c    b2   c    a    b1   b1   b1   b1   c    b2   b2   b2
      5,0
       0
      4,0  1,-
       1    D
      3,0  1,-  1,-
       2    D    D
      2,0  1,-  1,-  1,-
       3    D    D    D
      1,0  1,-  1,-  1,-  1,-
       4    D    D    D    D
      0,0  1,-  1,-  1,-  1,-  1,-
       5    D    D    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  3,2
       5    D    D    D    0    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  2,2  1,-
       5    D    D    D    1    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  1,-  1,-
       5    D    D    D    2    D    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  3,2
       5    D    D    D    2    D    D    0    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  1,-
       5    D    D    D    2    D    D    1    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1
       5    D    D    D    2    D    D    1    D    D    0    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  5,0
       5    D    D    D    2    D    D    1    D    D    0    D    0
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  4,0  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    1    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  3,0  1,-  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    2    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  2,0  1,-  1,-  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    3    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  1,0  1,-  1,-  1,-  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  1,0  1,-  1,-  1,-  0,-  4,1
       5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    0    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  1,0  1,-  1,-  1,-  0,-  3,1  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    1    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  1,0  1,-  1,-  1,-  0,-  2,1  1,-  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    2    D    D    D
      0,0  1,-  1,-  1,-  0,-  0,-  1,2  0,-  0,-  2,2  0,-  4,1  1,0  1,-  1,-  1,-  0,-  1,1  1,-  1,-  1,-
       5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    3    D    D    D    D
out    5    D    D    D    2    D    D    1    D    D    0    D    4    D    D    D    3    D    D    D    D
correct łukasiewicz_of_tandem by raising = true

Karen's big_raising_example:
L = [2, 1, -1, 1, -1, -1, -1]
T = [3, -1, -1, 3, 1, -1, -1]
in     2    1    D    1    D    D    D
box   T2   T5   T6   T2   T4   T7   T7
H  --   --   10   11   11   --   --   --
             --   --   --               
v   0    2    1    0    1    2    1    0
out    3    D    D    3    1    D    D
correct tandem_of_łukasiewicz by transducer = true
in     3    D    D    3    1    D    D
box   T2   T5   T6   T2   T4   T7   T7
H   --   --   10   11   11   --   --  --
              --   --   --              
v    0    2    1    0    1    2    1   0
out    2    1    D    1    D    D    D
correct łukasiewicz_of_tandem by transducer = true
in     3    D    D    3    1    D    D
case   a    b1   b1   a    c    b2   b1
      3,0
       0
      2,0  1,-
       1    D
      1,0  1,-  1,-
       2    D    D
      1,0  1,-  1,-  3,0
       2    D    D    0
      1,0  0,-  0,-  3,0  1,3
       2    0    D    0    D
      1,0  0,-  0,-  3,0  0,3  1,-
       2    1    D    0    D    D
      1,0  0,-  0,-  2,0  0,3  1,-  1,-
       2    1    D    1    D    D    D
out    2    1    D    1    D    D    D
correct łukasiewicz_of_tandem by raising = true


==> anc/raising.jl <==
#= Copyright (c) Frédéric Chyzak, 2020.

   This file is distributed under the license CC BY 4.0,
   https://creativecommons.org/licenses/by/4.0/. =#

#= Both Łukasiewicz and tandem walks are encoded as Array's of Int's, as the
   sequence of vertical displacements. However, during the algorithm, the
   alphabet for Łukasiewicz is augmented into triples of integers, of the form
   (letter, raisability, modality). =#

function łukasiewicz_of_tandem(p :: Int, T :: Array{Int, 1})
  local mu, j, t
  n = length(T)
  L = Array{Tuple{Int,Int,Int}}(undef, n)
  for i = 1:n
    if T[i] == p  # case (a)
      L[i] = (0, p, 0)
    elseif T[i] == -1  # case (b)
      k = i
      while true
        k -= 1
        mu, j, t = L[k]
        if j > 0 && t >= 0 break end
      end
      if t == 0
        L[k] = (mu+1, j-1, 0)
        L[i] = (-1, 1, -1)
      else
        L[k - t] = (L[k-t][1]+1, 0, -1)
        L[k] = (mu, j-1, t)
        L[i] = (-1, 1, -1)
      end
    elseif T[i] < p  # case (c)
      k = i
      for l = 1:p-T[i]
        while true
          k -= 1
          mu, j, t = L[k]
          if j > 0 && t == -1 break end
        end
        L[k] = (L[k][1], 0, -1)
      end
      L[k] = (mu+1, 0, -1)
      L[i] = (-1, T[i], i-k)
    else error("bug")
    end
    println("Debugging info: augmented Łukasiewicz walk after step $i:")
    println(L[1:i])
  end
#  println(L)
  L = [L[i][1] for i = 1:n]
  println("Plain, final Łukasiewicz walk:")
  println(L)
  return L
end

T = [5, -1, -1, -1, -1, -1, 3, -1, -1, 3, -1, 4, 5, -1, -1, -1, -1, 4, -1, -1, -1]
L = łukasiewicz_of_tandem(5, T)
n = length(L)
LL = [sum(L[1:i]) for i = 1:n]
println("Successive heights of final Łukasiewicz walk:")
println(LL)
for i = 1:n if LL[i] < 0 error("goes below x-axis") end end
if LL[n] != 0 error("not a Łukasiewicz walk") end


==> anc/raising.out <==
Debugging info: augmented Łukasiewicz walk after step 1:
Tuple{Int64,Int64,Int64}[(0, 5, 0)]
Debugging info: augmented Łukasiewicz walk after step 2:
Tuple{Int64,Int64,Int64}[(1, 4, 0), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 3:
Tuple{Int64,Int64,Int64}[(2, 3, 0), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 4:
Tuple{Int64,Int64,Int64}[(3, 2, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 5:
Tuple{Int64,Int64,Int64}[(4, 1, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 6:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 7:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (0, 0, -1), (-1, 0, -1), (-1, 3, 2)]
Debugging info: augmented Łukasiewicz walk after step 8:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 9:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 10:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (0, 0, -1), (-1, 0, -1), (-1, 3, 2)]
Debugging info: augmented Łukasiewicz walk after step 11:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 12:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1)]
Debugging info: augmented Łukasiewicz walk after step 13:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (0, 5, 0)]
Debugging info: augmented Łukasiewicz walk after step 14:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (1, 4, 0), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 15:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (2, 3, 0), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 16:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (3, 2, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 17:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (4, 1, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 18:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (4, 1, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (0, 0, -1), (-1, 4, 1)]
Debugging info: augmented Łukasiewicz walk after step 19:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (4, 1, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (1, 0, -1), (-1, 3, 1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 20:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (4, 1, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 2, 1), (-1, 1, -1), (-1, 1, -1)]
Debugging info: augmented Łukasiewicz walk after step 21:
Tuple{Int64,Int64,Int64}[(5, 0, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (2, 0, -1), (-1, 0, -1), (-1, 1, 2), (1, 0, -1), (-1, 0, -1), (-1, 2, 2), (0, 0, -1), (-1, 4, 1), (4, 1, 0), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1), (3, 0, -1), (-1, 1, 1), (-1, 1, -1), (-1, 1, -1), (-1, 1, -1)]
Plain, final Łukasiewicz walk:
[5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
Successive heights of final Łukasiewicz walk:
[5, 4, 3, 2, 4, 3, 2, 3, 2, 1, 1, 0, 4, 3, 2, 1, 4, 3, 2, 1, 0]


==> anc/transducer.jl <==
#= Copyright (c) Frédéric Chyzak, 2020.

   This file is distributed under the license CC BY 4.0,
   https://creativecommons.org/licenses/by/4.0/. =#

#= Reimplementation of genwalks in a less functional style, also with only
   Array's, and no Dict()'s (dictionaries). =#

L = [5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
T = [5, -1, -1, -1, -1, -1, 3, -1, -1, 3, -1, 4, 5, -1, -1, -1, -1, 4, -1, -1, -1]

function T_of_L(p :: Int, L :: Array{Int, 1})
  n = length(L)
  T = Array{Int}(undef, n)
  H = Tuple{Int,Int}[]
  v = 0
  for i = 1:n
    if L[i] == p  # (T1)
      v += p
      T[i] = p
    elseif L[i] >= 0 && v == 0  # (T2)
      v = L[i]
      T[i] = p
    elseif L[i] == -1 && H != [] && v == 0  # (T3)
      l,m = pop!(H)
      v = l
      T[i] = p-m-1
    elseif L[i] == -1 && H != [] && v > 0  # (T4) or (T6)
      l,m = pop!(H)
      if l+m == p-1
        v += l
        T[i] = p-m-1
      elseif l+m < p-1
        push!(H, (l,m+1))
        v -= 1
        T[i] = -1
      else error("bug")
      end
    elseif L[i] >= 0 && v > 0  # (T5)
      push!(H, (L[i],0))
      v -= 1
      T[i] = -1
    elseif L[i] == -1 && H == [] && v > 0  # (T7)
      v -= 1
      T[i] = -1
    elseif L[i] == -1 && H == [] && v == 0  # (T8)
      error("not a Łukasiewicz walk")
    else error("bug")
    end
  end
  return T
end

function L_of_T(p :: Int, T :: Array{Int, 1})
  n = length(T)
  L = Array{Int}(undef, n)
  H = Tuple{Int,Int}[]
  v = 0
  for rev_i = 1:n
    i = n+1-rev_i
    if T[i] == p && v >= p  # (inv. T1)
      v -= p
      L[i] = p
    elseif T[i] == p && v < p  # (inv. T2)
      q = v
      v = 0
      L[i] = q
    elseif T[i] >= 0  # (inv. T3 or T4)
      m = p-T[i]-1
      if v <= T[i]
        push!(H, (v,m))
        v = 0
      else
        push!(H, (T[i],m))
        v -= T[i]
      end
      L[i] = -1
    elseif T[i] == -1  # (inv. T5 or T6 or T7)
      v += 1
      if H == []
        L[i] = -1
      else
        l,m = pop!(H)
        if m > 0
          push!(H, (l,m-1))
          L[i] = -1
        else
          L[i] = l
        end
      end
    else error("bug")
    end
  end
  return L
end

println(L)
println([sum(L[1:i]) for i = 1:length(L)])
TL = T_of_L(5, L)
println(TL)
println(TL == T)
LT = L_of_T(5, T)
println(LT)
println(LT == L)


==> anc/transducer.out <==
[5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
[5, 4, 3, 2, 4, 3, 2, 3, 2, 1, 1, 0, 4, 3, 2, 1, 4, 3, 2, 1, 0]
[5, -1, -1, -1, -1, -1, 3, -1, -1, 3, -1, 4, 5, -1, -1, -1, -1, 4, -1, -1, -1]
true
[5, -1, -1, -1, 2, -1, -1, 1, -1, -1, 0, -1, 4, -1, -1, -1, 3, -1, -1, -1, -1]
true

